A complete curve of genus 5 in the moduli space of curves of genus 3 and related questions

Let M_3 be the coarse moduli space of smooth complex projective curves of genus 3. Through a general point of M_3, we construct a smooth complete curve of genus 21 and gonality 7, and a singular complete curve whose normalization has genus 19 and gonality 6. We also construct a Hodge-generic complete trigonal curve of geometric genus 5 in M_3.

==> anc/kummer-release3.magma <==
/* this is the ancillary file for the article 'a complete curve of genus 5 in the moduli space of curves of genus 3 and related questions" by Samuel Grushevsky and Christophe Ritzenthaler
*/


//////////////////////// Working field ////////////////

/* Sections 2.1 and 2.2 start from a randomly chosen point of S and are checked over the finite field GF(7309). Section 2.3 and 2.4 can be run either over GF(7309) (quick check) or over the cyclotomic field Q(rho), rho a primitive 36-th root of unity (exact check): choose with the flag below.

A check over GF(7309) is enough for Sections 2.1 and 2.2: the point pt of S below is a smooth point of S, so it lifts to a point of S over a number field (with a prime above 7309 of residue field GF(7309)).
All the properties checked (irreducibility, smoothness or the number of nodes, emptiness of intersections, order of the stabilizer, disjointness of translates) can only get worse under reduction, hence they hold for the lifted curve over C.
*/

exact:=false;

if not exact then
	p:=7309;                     // 7309 = 1 mod 36 so GF(p) contains the 36-th roots of unity
	K:=GF(p);
	rho:=PrimitiveElement(K)^((p-1) div 36);
else
	K<rho>:=CyclotomicField(36);
end if;
i:=rho^9;   // a square root of -1


////////////////////// Defining spaces for the rest of the programs //////
P<[T]>:=PolynomialRing(K,8);   // T[k+1] is the coordinate T_k of the article
PP:=ProjectiveSpace(P);
T2L:=[P.i : i in [1..Rank(P)]];


///////////////////// Initial functions ////////////////////////////

//  this function converts an integer 0 \leq char \leq 63 in a characteristic with integer coefficients (for instance char=2 maps to [0 1 0 0 0 0])
CIS:=function(char)
	e:=IntegerToSequence(char,2);
	return e cat [0 : i in [1..6-#e]];
end function;

// some functionalitie to compute the duplication formula
prod:=function(sigma,eps)
	return &+[sigma[i]*eps[i] : i in [1..#sigma]] mod 2;
end function;

add:=function(sigma,eps)
	return SequenceToInteger([(sigma[i]+eps[i]) mod 2 : i in [1..#sigma]],2);
end function;

// the quadric R_{eps,delta} in the T_k (0 if the characteristic is odd)
dupli:=function(char)
	epss:=CIS(char);
	eps:=epss[1..3];
	epsp:=epss[4..6];
	if prod(eps,epsp) eq 1 then return P!0; end if;
	return &+[(-1)^prod(epsp,CIS(i))*T2L[add(eps,CIS(i))+1]*T2L[i+1] : i in [0..7]];
end function;

// the 36 even characteristics
EVEN:=[k : k in [0..63] | dupli(k) ne 0];

/* check if the curve C (given by the list of equations eqs in the projective space Amb) is complete, i.e. the intersection with R_{eps,delta}=R_{eps',delta'}=0 is empty for all pairs of distinct even characteristics.
The map psi is the parametrization of Amb into P^7 (a homomorphism from P to the coordinate ring of Amb).
*/

check_complete:=function(Amb,eqs,psi)
	for l:=1 to #EVEN-1 do
		for k:=l+1 to #EVEN do
			if Dimension(Scheme(Amb,eqs cat [psi(dupli(EVEN[l])),psi(dupli(EVEN[k]))])) ge 0 then
				print "not good",EVEN[l],EVEN[k];
				return false;
			end if;
		end for;
	end for;
	return true;
end function;

///// the deck group G = Sp(6,Z)/Gamma_3(2,4) as a linear group (with center <i*Id>) generated by J, D_j, D_jk

deck_group:=function()
	// c=0 -> [0,0,0], c=1 -> [1,0,0], c=2 -> [0,1,0], etc.
	eps_list := [ [c mod 2, (c div 2) mod 2, (c div 4) mod 2] : c in [0..7] ];
	//  For the inversion matrix J
	J_mat := ((1+i)/2)^3*Matrix(K, 8, 8, [
    (-1)^(e1[1]*e2[1] + e1[2]*e2[2] + e1[3]*e2[3]) : e2 in eps_list, e1 in eps_list]);
	// for the D_j
	D1_mat := DiagonalMatrix(K, [ i^(e[1]) : e in eps_list ]);
	D2_mat := DiagonalMatrix(K, [ i^(e[2]) : e in eps_list ]);
	D3_mat := DiagonalMatrix(K, [ i^(e[3]) : e in eps_list ]);
	//  For the D_jk
	D12_mat := DiagonalMatrix(K, [ (-1)^(e[1]*e[2]) : e in eps_list ]);
	D23_mat := DiagonalMatrix(K, [ (-1)^(e[2]*e[3]) : e in eps_list ]);
	D13_mat := DiagonalMatrix(K, [ (-1)^(e[1]*e[3]) : e in eps_list ]);
	return MatrixGroup<8, K | J_mat, D1_mat, D2_mat, D3_mat, D12_mat, D23_mat, D13_mat>;
end function;

///// find the stabilizer in G of the linear space spanned by the rows of the matrix M (acting on row vectors)

stabilizer_of_span:=function(M_G,M)
	return Stabilizer(M_G, RowSpace(M));
end function;


////////////// The equation of the embedding of \bar{A_{2,4}(3)} ////

// here we compute the equation of the hypersurface  S: F=0 in P^7 in terms of the theta constants of the second order

r12:=dupli(0)*dupli(8)*dupli(16)*dupli(24);
r22:=dupli(4)*dupli(12)*dupli(20)*dupli(28);
r32:=dupli(32)*dupli(40)*dupli(48)*dupli(56);

F:=r12^2+r22^2+r32^2-2*r12*r22-2*r12*r32-2*r22*r32;
S:=Scheme(PP,F);

M_G:=deck_group();
// the order of G is #M_G/4 = 92897280
print "order of G:", #M_G div #Center(M_G);


if not exact then

/////////// Sections 2.1 and 2.2 : the space P_p ////////////////////////////

// a random point of S with non-zero coordinates
pt:=[K | 1073, 5884, 3279, 5471, 4905, 5282, 3138, 3876];
print "pt on S:", Evaluate(F,pt) eq 0;

// the space P_p = { (x0 p0 : x0 p1 : x2 p2 : x3 p3 : x1 p4 : x2 p5 : x1 p6 : x3 p7) } ~ P^3

P3<x0,x1,x2,x3>:=PolynomialRing(K,4);
PP3:=ProjectiveSpace(P3);
X:=[x0,x1,x2,x3];
blk:=[0,0,2,3,1,2,1,3];   // T_k = x_{blk[k+1]} p_k
phi:=hom<P -> P3 | [pt[k]*X[blk[k]+1] : k in [1..8]]>;
Mp:=Matrix(K,4,8,[[blk[k] eq j select pt[k] else 0 : k in [1..8]] : j in [0..3]]);  // rows span P_p

// the restriction of F to P_p is a polynomial in the squares x_i^2
Fp:=phi(F);
print "F|P_p even in each x_i:", &and[ &and[IsEven(e) : e in Exponents(m)] : m in Monomials(Fp)];
// ... hence a degree 8 surface Sig in the coordinates y_i = x_i^2
P3y<y0,y1,y2,y3>:=PolynomialRing(K,4);
cs,ms:=CoefficientsAndMonomials(Fp);
Sig:=&+[cs[j]*Monomial(P3y,[e div 2 : e in Exponents(ms[j])]) : j in [1..#cs]];

// the stabilizer of P_p in G is H = (Z/2Z)^3 (sign changes of the x_i): order 8 (modulo the center)
StP:=stabilizer_of_span(M_G,Mp);
print "order of Stab(P_p) modulo the center:", #StP div 4;

/* the stabilizer of C=Q cap S inside the stabilizer of P_p (the element g acts on P_p by x -> x*A where A*Mp = Mp*g)
Restricting to Stab(P_p) loses nothing when C is irreducible and Q has rank 4 (all a_i ne 0): C spans P_p, since an irreducible curve of degree 32 on the rank-4 quadric Q cannot lie in a plane (a plane section of Q is a conic). As g in G is linear, C g = C implies P_p g = <C> g = <C g> = P_p. Hence Stab(C) is contained in Stab(P_p).
*/

stabilizer_of_C:=function(Q)
	I:=ideal<P3 | Q, Fp>;
	St:=[];
	for g in StP do
		A:=Solution(Mp, Mp*g);
		sub:=[&+[A[r,c]*X[r] : r in [1..4]] : c in [1..4]];
		if IsInRadical(Evaluate(Q,sub),I) and IsInRadical(Evaluate(Fp,sub),I) then Append(~St,g); end if;
	end for;
	return St;
end function;

// the quotient curve D=C/H in the plane sum a_i y_i = 0, parametrized by (s0:s1:s2)
P2s<s0,s1,s2>:=PolynomialRing(K,3);
PP2s:=ProjectiveSpace(P2s);
quotient_curve:=function(a)
	return Curve(PP2s, Evaluate(Sig,[s0,s1,s2,-(a[1]*s0+a[2]*s1+a[3]*s2)/a[4]]));
end function;


/////////// Section 2.1 ////////////////////////////

// the quadric Q = sum a_i x_i^2 with all a_i ne 0 and sum a_i = 0
a:=[K | 1,2,3,-6];
Q:=&+[a[k]*X[k]^2 : k in [1..4]];
C:=Curve(PP3,[Q,Fp]);

// C is absolutely irreducible and smooth (of genus 225)
print "C absolutely irreducible:", IsAbsolutelyIrreducible(C);
print "C nonsingular:", IsNonsingular(C);
print "genus of C:", Genus(C);

// the quotient D = C/H is a smooth plane octic, hence of genus 21 and gonality 7
D:=quotient_curve(a);
print "degree of D:", Degree(D);
print "D nonsingular:", IsNonsingular(D);
print "genus of D:", Genus(D);

// check completeness
print "C complete:", check_complete(PP3,[Q,Fp],phi);

// the stabilizer of C is H (order 8 modulo the center)
print "order of Stab(C) modulo the center:", #stabilizer_of_C(Q) div 4;


/////////// Section 2.2 ////////////////////////////

/* a plane sum a_i y_i = 0 bitangent to Sig (found by a random search: tangent planes at random points of Sig whose section has a second singular point, and which avoid the 128 singular points of Sig)
*/

a:=[K | 3867, 2261, 1989, 4245];
Q:=&+[a[k]*X[k]^2 : k in [1..4]];
C:=Curve(PP3,[Q,Fp]);
print "C absolutely irreducible:", IsAbsolutelyIrreducible(C);

/* the quotient D=C/H is an absolutely irreducible plane octic with exactly two singular points (also over the algebraic closure), both ordinary nodes, so its normalization has genus 19
*/
D:=quotient_curve(a);
print "D absolutely irreducible:", IsAbsolutelyIrreducible(D);
print "number of singular points of D over the algebraic closure:", Degree(ReducedSubscheme(SingularSubscheme(D)));
pts:=SingularPoints(D);
print "they are nodes:", [IsNode(s) : s in pts];
print "geometric genus of D:", Genus(D);

// check completeness
print "C complete:", check_complete(PP3,[Q,Fp],phi);

// the stabilizer of C is H (order 8 modulo the center)
print "order of Stab(C) modulo the center:", #stabilizer_of_C(Q) div 4;


/////////// Sections 2.1 and 2.2: the G/H-translates of C are disjoint from C ////////////////////

/* LONG (about 1 hour): we run through the whole group M_G (371589120 elements). For each g with P_p g meet P_p non empty and g not in Stab(P_p), we check that no point w of this intersection is such that both w and w g^{-1} lie on C. Desactivated by default
*/

long_check:=false;

if long_check then
	W:=RowSpace(Mp);
	L:=Transpose(Solution(Transpose(Mp),IdentityMatrix(K,4)));   // Mp*L = Id
	meets:=function(Q,g)
		B:=BasisMatrix(W meet RowSpace(Mp*g));
		k:=Nrows(B);
		X1:=B*L;          // coordinates on P_p of w
		X0:=B*g^-1*L;     // coordinates on P_p of w*g^-1
		R:=PolynomialRing(K,k);
		xs1:=[&+[R.r*X1[r,c] : r in [1..k]] : c in [1..4]];
		xs0:=[&+[R.r*X0[r,c] : r in [1..k]] : c in [1..4]];
		eqs:=[Evaluate(Q,xs1),Evaluate(Fp,xs1),Evaluate(Q,xs0),Evaluate(Fp,xs0)];
		if k eq 1 then return &and[e eq 0 : e in eqs]; end if;
		return Dimension(Scheme(ProjectiveSpace(R),eqs)) ge 0;
	end function;
	QS:=[&+[aa[k]*X[k]^2 : k in [1..4]] : aa in [[K | 1,2,3,-6],[K | 3867, 2261, 1989, 4245]]];
	bad:=[0,0];
	for g in M_G do
		if Rank(VerticalJoin(Mp,Mp*g)) lt 8 and not g in StP then
			for j in [1..2] do
				if meets(QS[j],g) then bad[j]+:=1; end if;
			end for;
		end if;
	end for;
	// number of g not in Stab(P_p) with C g meet C non empty for the curve of Section 2.1 and 2.2: [0,0]
	print "number of bad g (Sections 2.1, 2.2):", bad;
end if;

end if; // not exact


/////////// Section 2.3 ////////////////////////////

eta:=rho^4;    // primitive 9th root of unity
om:=eta^3;     // primitive cube root of unity
P2<x,y,z>:=PolynomialRing(K,3);
PP2:=ProjectiveSpace(P2);

A3:=-1/(1-i)*Matrix(K,2,2,[1,i,1,-i]);
a:=Vector(K,[1,i+(1+i)*om]);
b:=Vector(K,[1,i+(1+i)*om^2]);
// eigenvectors of A3 for om and om^2
print "eigenvectors:", a*Transpose(A3) eq om*a, b*Transpose(A3) eq om^2*b;

// C^8 = (C^2)^{\otimes 3}: the coordinate of v0 x v1 x v2 at sigma=(s1,s2,s3) is v0[s1] v1[s2] v2[s3]
sig:=[[c mod 2, (c div 2) mod 2, (c div 4) mod 2] : c in [0..7]];
tens:=func<u,v,w | Vector(K,[u[s[1]+1]*v[s[2]+1]*w[s[3]+1] : s in sig])>;

// the matrix of g : v0 x v1 x v2 -> A3 v2 x v0 x v1 (acting on column vectors)
gm:=Matrix(K,8,8,[[A3[t[1]+1,s[3]+1]*(t[2] eq s[1] select 1 else 0)*(t[3] eq s[2] select 1 else 0) : s in sig] : t in sig]);
// g has order 9 and belongs to the deck group
print "order of g:", Order(gm);
print "g in the deck group:", gm in M_G;

U0:=tens(b,a,a); U1:=tens(a,b,a); U2:=tens(a,a,b);
V0:=tens(a,b,b); V1:=tens(b,a,b); V2:=tens(b,b,a);
e1:=U0+eta^2*U1+eta^4*U2;
e2:=V0+eta^4*V1+eta^8*V2;
e8:=V0+eta^7*V1+eta^5*V2;
// g e_j = eta^j e_j
print "g e_j = eta^j e_j:", [e1*Transpose(gm) eq eta*e1, e2*Transpose(gm) eq eta^2*e2, e8*Transpose(gm) eq eta^8*e8];

// the plane L spanned by e1, e2, e8, parametrized by T = x e1 + y e2 + z e8
TT:=[x*e1[k]+y*e2[k]+z*e8[k] : k in [1..8]];
psi:=hom<P -> P2 | TT>;
FL:=psi(F);
// F restricted to L is c0 x^2 G14
print "F|L =", Factorization(FL);
G14:=ExactQuotient(FL,x^2);
C:=Curve(PP2,G14);
print "C: degree, absolutely irreducible:", Degree(C), IsAbsolutelyIrreducible(C);
/* the singular locus of C consists of (1:0:0) = [e1] (a non ordinary singular point with delta invariant 4) and of one H-orbit of 9 ordinary nodes (defined over GF(7309^9)); hence the geometric genus of C is 78-4-9 = 65
*/

print "C: degrees of the components of the singular locus:", [Degree(Z) : Z in PrimaryComponents(ReducedSubscheme(SingularSubscheme(C)))];
print "C: geometric genus:", Genus(C);
// the three points [e_j] lie on C
print "[e_j] on C:", [Evaluate(G14,v) eq 0 : v in [[1,0,0],[0,1,0],[0,0,1]]];

// check completeness
print "C complete:", check_complete(PP2,[G14],psi);

/* the stabilizer of L in G is H=<g> (order 9 modulo the center). Since L is the linear span of C and since an element stabilizing L stabilizes S meet L = 2 l + C, the stabilizer of C is also H. This is only computed over GF(7309) (over Q(rho) it does not finish in hours): an element of G stabilizing L over Q(rho) also stabilizes its reduction modulo a prime above 7309, so Stab(L) over Q(rho) is contained in Stab(L) over GF(7309), which has order 9 and contains H, hence equals H.
*/

if not exact then
	StL:=stabilizer_of_span(M_G,Matrix(K,3,8,&cat[Eltseq(e) : e in [e1,e2,e8]]));
	print "order of Stab(L) modulo the center:", #StL div 4;
end if;

/* the quotient D = C/H via the invariant functions u = y^3/z^3, t = y^2 z/x^3, i.e. (u : t : 1) = (x^3 y^3 : y^2 z^4 : x^3 z^3)
*/

PPq<U,V,Wq>:=ProjectiveSpace(K,2);
mu0:=map<C -> PPq | [x^3*y^3, y^2*z^4, x^3*z^3]>;
Dq:=Curve(Image(mu0));
mu:=map<C -> Dq | [x^3*y^3, y^2*z^4, x^3*z^3]>;
print "equation of D in (u,t):", DefiningPolynomial(Dq);
// the map C -> D has degree 9 = #H, so D is birational to C/H, and D has geometric genus 5
print "degree of C -> D, genus of D:", Degree(mu), Genus(Dq);

/* singular points of the projective closure of D in P^2 with their delta invariants (DeltaAdjustment fails over number fields in Magma V2.29-4 at points with rational coordinates; in exact mode we only print the total delta invariant = arithmetic genus - geometric genus = 21 - 5 = 16 = 3+1+6+6)
*/

if not exact then
	print "singularities of D:", [<s, IsOrdinarySingularity(s), DeltaAdjustment(Dq,s)> : s in SingularPoints(Dq)];
else
	print "singularities of D:", [<s, IsOrdinarySingularity(s)> : s in SingularPoints(Dq)];
	print "total delta of D:", ArithmeticGenus(Dq)-Genus(Dq);
end if;

/* D is trigonal: the canonical ideal of the genus 5 curve D is not generated by quadrics, and the 3 quadrics in it cut out a surface (a rational normal scroll), not the canonical curve (Petri's theorem). The projection of the canonical curve from a trisecant line is then a plane quintic with one node.
*/

Can:=CanonicalImage(Dq,CanonicalMap(Dq));
I:=Ideal(Can);
print "degrees of the minimal generators of the canonical ideal:", [TotalDegree(f) : f in MinimalBasis(I)];
print "dimension of the intersection of the quadrics:", Dimension(Scheme(Proj(Generic(I)),[f : f in MinimalBasis(I) | TotalDegree(f) eq 2]));


/////////// Section 2.3: Hodge genericity ////////////////////////////

/* the point p=[e2] of C is fixed by g. We check that p is a smooth point of S and of C, and we compute the eigenvalues of g on the (projective) tangent spaces T_p C and T_p S. As g e2 = eta^2 e2, a vector w with g w = lambda w mod e2 gives a tangent direction at p on which g acts by lambda/eta^2.
*/

pe:=Eltseq(e2);
gradS:=Vector(K,[Evaluate(Derivative(F,k),pe) : k in [1..8]]);
gradC:=[Evaluate(Derivative(G14,k),[K | 0,1,0]) : k in [1..3]];
print "p=[e2] smooth on S:", not IsZero(gradS);
print "p=[e2] smooth on C:", gradC ne [0,0,0];

// exponent j in [0..8] with c = eta^j (-1 if c is not a 9-th root of unity)
log_eta:=function(c)
	for j in [0..8] do
		if eta^j eq c then return j; end if;
	end for;
	return -1;
end function;

// the affine cone over T_p S is the kernel of dF at e2: a g-invariant space of dimension 7 containing e2
BW:=BasisMatrix(Kernel(Transpose(Matrix(gradS))));
AW:=Solution(BW,BW*Transpose(gm));      // matrix of g on this space
ev:=&cat[[log_eta(r[1]) : k in [1..r[2]]] : r in Roots(CharacteristicPolynomial(AW))];
print "eigenvalues of g on the cone over T_p S are 9-th roots of unity, eta^2 once:", #ev eq 7 and not -1 in ev and #[j : j in ev | j eq 2] eq 1;
Exclude(~ev,2);    // remove the eigenvalue of e2
print "g on T_p S = diag(eta^k) for k in:", Sort([(j-2) mod 9 : j in ev]);

/* T_p C: write gradC = (gx,gy,gz) for the gradient of G14 at p = (0:1:0). Euler's formula x gx + y gy + z gz = 14 G14 gives gy = 0, so the tangent line to C at p is gx x + gz z = 0. Besides p, it contains the point (gz : 0 : -gx), i.e. the vector w = gz e1 - gx e8 of C^8. Hence T_p C is spanned by the image of w in C^8/<e2>, and we look for the eigenvalue of g on w.
*/
w:=gradC[3]*e1-gradC[1]*e8;
jC:=[j : j in [0..8] | w*Transpose(gm) eq eta^j*w];
print "g on T_p C = eta^k for k in:", [(j-2) mod 9 : j in jC];


//////////////// Section 2.4 ///////////////

P7<t,u1,u2,u3,u4,u5,u6>:=PolynomialRing(K,7);
rat:=hom< P -> P7 | 1,t*u1,t*u2,u3,t*u4,u5,u6,t>;
f:=rat(F);
fr:=P7!(f/t^4);
// check the degrees in t of the polynomial f/t^4
print "degrees in t of the coefficients of f/t^4:", [Degree(co) : co in Coefficients(fr,1)];


